Definition and Quantification of Shock/Impact/Transient Vibrations

Vibration injury in the hand-arm system from hand-held machines is one of the most common occupational health injuries and causes severe and often chronic nerve and vascular injury to the operator. Machines emitting shock vibrations, e.g., impact wrenches have since long been identified as a special risk factor. In legislative and standard texts the terms shock, impact, and transient vibration are frequently used to underline the special risk associated with these kinds of vibrations. In spite of this, there is no mathematically stringent definition what a shock vibration is or how the amplitude of the shock is defined. This lack of definitions is the subject of this article. This document discusses a number of candidate definitions for a vibration shock index (VSI) that quantifies different vibration signals in terms of how localized they are in the time domain. The VSI is intended to be used to classify and compare different vibration sources. The VSI is independent of the vibration level, i.e., it is unchanged if the vibration signal is rescaled. The traditional root mean square method to determine the vibration level will not produce a value representative for the shocks occurring in a signal with high VSI. Thus, there is a need for a complementing quantification method for the localized signal parts. Possible definitions for such a vibration shock level (VSL) are suggested. A problem formulation is first stated together with a description of the approach used for designing the VSI and the VSL. After this, model signals are defined, which are used to discuss and evaluate the different candidate definitions. Then, a number of candidate definitions are discussed, leading up to a conclusion on which candidate definitions that are promising for experimental evaluation.

==> calc_signal_params.m <==
function calc_signal_params()
% Load a number of data files and calculate interesting figures of merit
%
% Pontus Johannisson, 2021-02-16

    addpath ../rvm10_appdesigner/;

    plt = 2; % Plot as well as do param calc

    % Set up 1 MSa/s as in the datafiles
    T = 1;
    Nt = 1e6;
    dt = T/Nt;
    t = linspace(0, T - dt, Nt);

    calc_params(); % Write title rows

    %% Example analytic signals
    f_harm = 12; % [Hz]
    calc_params(dt, sin(2*pi*f_harm*t), sprintf('Harm. wave, %.0f Hz', f_harm), plt);
    f_harm = 100; % [Hz]
    calc_params(dt, sin(2*pi*f_harm*t), sprintf('Harm. wave, %.0f Hz', f_harm), plt);
    f_harm = 1000; % [Hz]
    calc_params(dt, sin(2*pi*f_harm*t), sprintf('Harm. wave, %.0f Hz', f_harm), plt);
    calc_params(dt, randn(1, 1e6), 'Gaussian noise', plt);

    %% Experimental data from Snaevar Gretarsson
    files = dir('201003\slipmaskin.mat');
    process_files(dt, files, 1, plt);
    files = dir('201003\tigersag.mat');
    process_files(dt, files, 1, plt);
    files = dir('201003\mutterd.mat');
    process_files(dt, files, 1, plt);
    files = dir('201003\spikpistol.mat');
    process_files(dt, files, 1, plt);

    %% Experimental data from Jakob Riddar
    %
    % It seems like there is many strange peaks in these files. Maybe
    % this is due to electrical interference?
    files = dir('riddar\Högfrekvent mätning\*.mat');
    %process_files(dt, files, 1:4, plt); % Strange peaks
    %process_files(dt, files, 5:8, plt); % Something really wrong with these
    process_files(dt, files, 9:11, plt); % Continuous non-idle only in #11
    %process_files(dt, files, 12:13, plt); % Strange waveforms
    %process_files(dt, files, 14:18, plt); % Peaks at high freq.
    %process_files(dt, files, 19:22, plt); % Content at very high freq.
    process_files(dt, files, 23:25, plt);
    %process_files(dt, files, 26:28, plt); % Idle periods in all
    process_files(dt, files, 29:31, plt);
    process_files(dt, files, 32:34, plt);
    %process_files(dt, files, 35:39, plt); % #36, #37, #38, #39 are completely broken
    process_files(dt, files, 40:43, plt);

    files = dir('riddar\Högfrekvent mätning\Tandteknisk & Ortodentisk\*.mat');
    process_files(dt, files, 2:4, plt); % 50 Hz in all, #1 is broken
    process_files(dt, files, 5:5, plt); % 50 Hz in all, #6 is broken
    process_files(dt, files, 7:10, plt); % 50 Hz in all
    process_files(dt, files, 11:14, plt);
    process_files(dt, files, 15:17, plt);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [f, U, a] = filter_raw_data(dt, u, v)
% Filter the raw data using a selected filter
%
% NOTE: The mean value is subtracted from the signal.
%
% INPUT:
%    dt : Sampling interval [s]
%    u  : Signal vector with data rows
%    v  : Filter name from rvmFilter.m
% OUTPUT:
%    f : Frequency vector [Hz]
%    U : Corresponding spectrum
%    a : Filtered signal

    f_s = 1/dt;

    % Zero pad to next 2^int for efficiency
    [~, N] = size(u);
    M = 2^nextpow2(N);
    df = f_s/M;

    % Subtract the mean to avoid effects from zero padding
    u_mean = mean(u, 2);
    u = u - u_mean;

    % Filtering
    f = [0:M/2 - 1, -M/2:-1]*df;
    U = rvmFilter(f, v) .* fft(u, M, 2);
    a = ifft(U, [], 2);

    % figure(1); clf;
    % plot(f, abs(U));
    % pause

    % The positive frequencies only
    f = f(1:end/2);
    U = U(:, 1:end/2);
    % Cut to the original data
    a = a(1:N);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function peak = calc_lindell_peak(a)
    a_sort = sort(abs(a));
    idx = round(length(a)*0.999);
    peak = a_sort(idx);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [rms, eq_peak] = calc_rms(a)
    rms = sqrt(sum(a.^2)/sum(a.^0));
    % Calc the peak value assuming a is harmonic
    eq_peak = rms/(1/sqrt(2));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [rwms, eq_peak] = calc_rwms(a)
%rwms = (sum(a.^6)/sum(a.^4))^(1/2);
    rwms = (sum(a.^4)/sum(a.^2))^(1/2);
    % Calc the peak value assuming a is harmonic
    eq_peak = rwms/(sqrt(3)/2);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function vcp_p = vcp_amp(a)
% Calculate the representative amplitude in a way inspired by the VCP
% definition
%
% Pontus Johannisson, 2021-02-19

    a2_sort = sort(a.^2);
    a2_sort_cumsum = cumsum(a2_sort);
    a2_sort_cumsum_norm = a2_sort_cumsum/a2_sort_cumsum(end);
    th = 1/2 - 1/pi;
    idx = max(find(a2_sort_cumsum_norm < th));
    %idx/length(a)
    vcp_p = sqrt(a2_sort(idx));
    % n_low  = sum(a2_sort_cumsum_norm < th);
    % n_high = sum(a2_sort_cumsum_norm > th);
    % p = n_low/n_high;
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function calc_params(dt, a, tool_type, plt)
    if nargin < 1
        fprintf('%-50s%10s%10s%10s%10s%10s%10s%10s%10s%10s\n', ...
                'Tool type', 'VCP', 'ISO', 'RMS', 'Eq.peak', 'RWMS', ...
                'Eq.peak', 'HL peak', 'VCP amp.', 'ISO/RMS');
    else
        [rms,  rms_eq_peak]  = calc_rms(a);
        [rwms, rwms_eq_peak] = calc_rwms(a);
        % [f, U, a_filt] = filter_raw_data(dt, a, 'No filtering');
        [f, U, a_filt] = filter_raw_data(dt, a, 'IS/ISO 5349-1:2001');
        iso_val = calc_rms(a_filt);
        fprintf('%-50s%10.3f%10.3f%10.3f%10.3f%10.3f%10.3f%10.3f%10.3f%10.3f\n', ...
                tool_type(1:min(length(tool_type), 50)), vcp(a), ...
                iso_val, rms, rms_eq_peak, rwms, rwms_eq_peak, calc_lindell_peak(a), vcp_amp(a), iso_val/rms);
        if plt
            plot_data([], a, tool_type);
            if plt > 1
                print('-dpng', [tool_type '.png']);
            end
            if plt > 2
                pause;
            end
        end
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function a = load_file(fn)
% The variable is expected to be called 'a'
    load(fn);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function process_files(dt, files, proc, plt)
% Load files and run calc_params()

    for k = 1:length(files)
        if ismember(k, proc)
            f = [files(k).folder filesep files(k).name];
            % fprintf('%d: Processing file %s\n', k, f);
            a = load_file(f);
            calc_params(dt, a, files(k).name(1:end-4), plt);
        else
            % fprintf('%d: Skipping file %s\n', k, f);
        end
    end
end


==> candEval.m <==
function candEval()
    % Evaluate a number of candidate definitions for a "vibration shock index"
    % and the corresponding "vibration shock level" that uses the measured
    % acceleration to quantify how pulsed/intermittent/"concentrated" a
    % vibration signal is in the time domain.
    %
    % Pontus Johannisson, 2022-09-25

    %% Parameters
    % Continuous signal parameters
    % A_c = 10e-6; % Amplitude [m]
    RMS = 1; % RMS value for all signals
    f_c = 100; % Frequency [Hz]
    A_c = RMS/(2*sqrt(2)*pi^2*f_c^2);
    fprintf('Amplitude for a_c is %.2f um\n', A_c/1e-6);
    phi_c = 0; % Phase [rad]

    % Pulsed signal parameter
    t_p = 1/(sqrt(2)*pi*f_c); % Pulse width [s]
    T_p = 0.1; % Pulse separation [s]
    A_p = 4 * sqrt(f_c*T_p/3 * sqrt(pi/2)) * A_c; % Pulse amplitude [m]

    % Plotting parameters
    T = 1; % Time window
    Nt = 2*T/(1/f_c)*1231; % Time samples

    %% Signals
    t = linspace(0, T, Nt);
    [u_c, v_c, a_c] = signal_continuous(t, A_c, f_c, phi_c);
    [u_p, v_p, a_p] = signal_pulsed(t, A_p, t_p, T_p);

    % The peak acceleration in both cases
    fprintf('Peak a_c is %.2f m/s^2\n', A_c*(2*pi*f_c)^2);
    fprintf('Peak a_p is %.2f m/s^2\n', A_p/t_p^2);
    fprintf('Peak amplitude ratio is %.2f\n', (A_p/t_p^2)/(A_c*(2*pi*f_c)^2));

    % To make the RMS values identical, it will be necessary to have a
    % sufficiently high time resolution and make the time window an integer
    % number of T_p.
    RMS_c = sqrt(sum(a_c.^2)/sum(a_c.^0));
    RMS_p = sqrt(sum(a_p.^2)/sum(a_p.^0));
    wgn = randn(1, 1e6);
    RMS_wgn = sqrt(sum(wgn.^2)/sum(wgn.^0));
    fprintf('RMS value for a_c: %5.2f\n', RMS_c);
    fprintf('RMS value for a_p: %5.2f\n', RMS_p);
    fprintf('RMS value for WGN: %5.2f\n', RMS_wgn);

    % The continuous signal
    figure(1); clf;
    subplot(3, 1, 1); plot(t, u_c/1e-6, 'b'); grid on; zoom on; ylabel(['pos. [' 956 'm]'])
    subplot(3, 1, 2); plot(t, v_c/1e-3, 'b'); grid on; zoom on; ylabel('vel. [mm/s]')
    subplot(3, 1, 3); plot(t, a_c,      'b'); grid on; zoom on; ylabel('acc. {[{m{/s^2}]}}')
    xlabel('time [s]')

    % The pulsed signal
    figure(2); clf;
    subplot(3, 1, 1); plot(t, u_p/1e-6, 'b'); grid on; zoom on; ylabel(['pos. [' 956 'm]'])
    subplot(3, 1, 2); plot(t, v_p/1e-3, 'b'); grid on; zoom on; ylabel('vel. [mm/s]')
    subplot(3, 1, 3); plot(t, a_p,      'b'); grid on; zoom on; ylabel('acc. {[{m{/s^2}]}}')
    xlabel('time [s]')

    %% Using the kurtosis
    if which('kurtosis') % Defined in Octave and Matlab toolbox
        fprintf('Excess kurtosis for a_c^2: %.2f\n', kurtosis(a_c.^2) - 3);
        fprintf('Excess kurtosis for a_p^2: %.2f\n', kurtosis(a_p.^2) - 3);
        fprintf('Excess kurtosis for WGN:   %.2f\n', kurtosis(randn(1, 1e6).^2) - 3);
        fprintf('Excess kurtosis for WGN:   %.2f\n', kurtosis(randn(1, 1e6).^2) - 3);
        fprintf('Excess kurtosis for WGN:   %.2f\n', kurtosis(randn(1, 1e6).^2) - 3);
    end

    %% Histograms for the power signals
    figure(5); clf;
    histogram(a_c.^2, 30); grid on; zoom on;
    xlabel('sample value')
    ylabel('samples per histogram bin');

    figure(6); clf;
    histogram(a_p.^2, 30); grid on; zoom on;
    xlabel('sample value')
    ylabel('samples per histogram bin');

    %% The energy step plots
    [W_c, W_lin_fit_c] = calc_staircase(t, a_c);
    [W_p, W_lin_fit_p] = calc_staircase(t, a_p);

    figure(3); clf;
    plot(t, W_c, 'b'); grid on; zoom on; hold on;
    plot(t, W_lin_fit_c, 'r'); grid on; zoom on;
    xlabel('time [s]')
    ylabel('W(t)');

    figure(4); clf;
    plot(t, W_p, 'b'); grid on; zoom on; hold on;
    plot(t, W_lin_fit_p, 'r'); grid on; zoom on;
    xlabel('time [s]')
    ylabel('W(t)');

    %% Using the histogram, threshold version
    figure(7); clf;
    [p_c, x_norm_c, a2_sort_c] = algorithmPowerSigDistr(a_c);
    plot(x_norm_c, a2_sort_c, 'b'); grid on; zoom on;

    figure(8); clf;
    [p_p, x_norm_p, a2_sort_p] = algorithmPowerSigDistr(a_p);
    plot(x_norm_p, a2_sort_p, 'b'); grid on; zoom on;

    fprintf('\n');
    fprintf('VSI power distr. a_c: %.2f\n', p_c);
    fprintf('VSI power distr. a_p: %.2f\n', p_p);
    for k = 1:3
        p_wgn = algorithmPowerSigDistr(randn(1, 1e6));
        fprintf('VSI power distr. WGN: %.2f\n', p_wgn);
    end

    %% Using the cumulative energy
    figure(9); clf;
    [vsi_c, vsl_c, x_norm_c, a2_sort_c] = algorithmCumulEnergy(a_c);
    plot(x_norm_c, a2_sort_c, 'b'); hold on;
    % For some reason the following line can only be seen in the .eps
    plot(x_norm_c([1 end]), (1/2 - 1/pi) * [1 1], 'r--');
    grid on; zoom on;
    set(gca, 'XTick', 0:0.1:1)
    xlabel('normalized sample index')
    ylabel('normalized cumulative energy')
    text(0.12, 0.23, '$1/2 - 1/\pi$', 'Interpreter', 'latex', 'fontsize', 14)

    figure(10); clf;
    [vsi_p, vsl_p, x_norm_p, a2_sort_p] = algorithmCumulEnergy(a_p);
    plot(x_norm_p, a2_sort_p, 'b'); hold on;
    plot(x_norm_c([1 end]), (1/2 - 1/pi) * [1 1], 'r--');
    grid on; zoom on;
    set(gca, 'XTick', 0:0.1:1)
    xlabel('normalized sample index')
    ylabel('normalized cumulative energy')
    text(0.12, 0.23, '$1/2 - 1/\pi$', 'Interpreter', 'latex', 'fontsize', 14)

    fprintf('\n');
    fprintf('VSI cumul. energy a_c: %.2f\n', vsi_c);
    fprintf('VSI cumul. energy a_p: %.2f\n', vsi_p);
    for k = 1:3
        [vsi_wgn, vsl_wgn] = algorithmCumulEnergy(randn(1, 1e6));
        fprintf('VSI cumul. energy WGN: %.2f\n', vsi_wgn);
    end
    fprintf('VSL cumul. energy a_c: %.2f\n', vsl_c);
    fprintf('VSL cumul. energy a_p: %.2f\n', vsl_p);
    for k = 1:3
        [vsi_wgn, vsl_wgn] = algorithmCumulEnergy(randn(1, 1e6));
        fprintf('VSL cumul. energy WGN: %.2f\n', vsl_wgn);
    end

    %% Using weighted mean squares
    [vsi_c, vsl_c] = algorithmWeightedMeanSquare(a_c);
    [vsi_p, vsl_p] = algorithmWeightedMeanSquare(a_p);

    fprintf('\n');
    fprintf('VSI WMS a_c: %.2f\n', vsi_c);
    fprintf('VSI WMS a_p: %.2f\n', vsi_p);
    for k = 1:3
        [vsi_wgn, vsl_wgn] = algorithmWeightedMeanSquare(randn(1, 1e6));
        fprintf('VSI WMS WGN: %.2f\n', vsi_wgn);
    end
    fprintf('VSL WMS a_c: %.2f\n', vsl_c);
    fprintf('VSL WMS a_p: %.2f\n', vsl_p);
    for k = 1:3
        [vsi_wgn, vsl_wgn] = algorithmWeightedMeanSquare(randn(1, 1e6));
        fprintf('VSL WMS WGN: %.2f\n', vsl_wgn);
    end

    if true
        figure(1);  exportgraphics(gcf, 'continuous_signal.pdf')
        figure(2);  exportgraphics(gcf, 'pulsed_signal.pdf')
        figure(3);  exportgraphics(gcf, 'W_t_continuous_signal.pdf')
        figure(4);  exportgraphics(gcf, 'W_t_pulsed_signal.pdf')
        figure(5);  exportgraphics(gcf, 'hist_continuous_signal.pdf')
        figure(6);  exportgraphics(gcf, 'hist_pulsed_signal.pdf')
        figure(9);  exportgraphics(gcf, 'cumsum_sort_power_continuous_signal.pdf')
        figure(10); exportgraphics(gcf, 'cumsum_sort_power_pulsed_signal.pdf')

        figure(1);  exportgraphics(gcf, 'continuous_signal.jpg', 'Resolution', 600)
        figure(2);  exportgraphics(gcf, 'pulsed_signal.jpg', 'Resolution', 600)
        figure(3);  exportgraphics(gcf, 'W_t_continuous_signal.jpg', 'Resolution', 600)
        figure(4);  exportgraphics(gcf, 'W_t_pulsed_signal.jpg', 'Resolution', 600)
        figure(5);  exportgraphics(gcf, 'hist_continuous_signal.jpg', 'Resolution', 600)
        figure(6);  exportgraphics(gcf, 'hist_pulsed_signal.jpg', 'Resolution', 600)
        figure(9);  exportgraphics(gcf, 'cumsum_sort_power_continuous_signal.jpg', 'Resolution', 600)
        figure(10); exportgraphics(gcf, 'cumsum_sort_power_pulsed_signal.jpg', 'Resolution', 600)
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [u, v, a] = signal_continuous(t, A_c, f_c, phi_c)
    u =  A_c                * cos(2*pi*f_c*t + phi_c);
    v = -A_c * (2*pi*f_c)   * sin(2*pi*f_c*t + phi_c);
    a = -A_c * (2*pi*f_c)^2 * cos(2*pi*f_c*t + phi_c);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [u, v, a] = signal_pulsed(t, A_p, t_p, T_p)
    u = zeros(size(t));
    v = zeros(size(t));
    a = zeros(size(t));
    % Loop over the pulses and add some extra at the ends of the time
    % window to make sure that any tails are included.
    k_min = floor(t(1)/T_p);
    k_max = ceil(t(end)/T_p);
    for k = k_min-5 : k_max+5
        u = u + A_p*exp(-(t - k*T_p).^2/2/t_p^2);
        v = v - A_p*exp(-(t - k*T_p).^2/2/t_p^2) .* ...
                (t - k*T_p)/t_p^2;
        a = a + A_p*exp(-(t - k*T_p).^2/2/t_p^2) .* ...
                (t - k*T_p + t_p) .* (t - k*T_p - t_p)/t_p^4;
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [W, W_lin_fit] = calc_staircase(t, u)
    W = cumsum(u.^2)*(t(2) - t(1));
    pol = polyfit(t, W, 1);
    W_lin_fit = polyval(pol, t);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [vsi, x_norm, P_sort] = algorithmPowerSigDistr(a)
    P = a.^2;
    P_norm = P/max(P);
    n_low  = sum(P_norm < 0.5);
    n_high = sum(P_norm > 0.5);
    vsi = n_low/n_high;

    if nargout > 1
        x_norm = (1:length(P_norm))/length(P_norm);
        P_sort = sort(P_norm);
    end
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [vsi, vsl, n_norm, W_norm] = algorithmCumulEnergy(a)
    n = 1:length(a); % Sample index vector
    n_norm = n/length(n);
    P = a.^2; % Power signal
    P_sort = sort(P);
    W = cumsum(P_sort); % Cumulative energy
    W_norm = W/W(end);
    % W_th = 0.5;
    W_th = 1/2 - 1/pi;
    n_low  = sum(W_norm < W_th); % Number of samples below threshold
    n_high = sum(W_norm > W_th); % Number of samples above threshold
    vsi = n_low/n_high;

    idx = find(W_norm > W_th); % Samples above threshold
    % VSL from the smallest power signal sample above threshold
    vsl = sqrt(P_sort(idx(1)));
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [vsi, vsl] = algorithmWeightedMeanSquare(a)
    P = a.^2; % Power signal
    K = 2; % Monomial exponent for RWMS
    RWMS = sqrt(sum(P .* P.^K)/sum(P.^K));
    K = 0; % Monomial exponent for RMS
    RMS = sqrt(sum(P .* P.^K)/sum(P.^K));
    vsl = RWMS;
    vsi = RWMS/RMS;
end


==> plot_data.m <==
function plot_data(t, a, title_str)
% Try some different kinds of plotting of vibration data
%
% Pontus Johannisson, 2021-02-08

    assert(size(a, 1) == 1); % Row vector

    % fprintf('VCP: %.3f\n', vcp(a));

    if length(t) == 0
        % disp('Setting up time vector assuming 1 MSa/s')
        t = 1e-6*(1:length(a));
    end

    figure(1); clf;

    %% Time domain plot
    subplot(2, 2, 1);
    plot(t/1e-3, a/1e3, 'b');
    xlabel('time [ms]');
    ylabel('acceleration [km/s2]');
    if nargin < 3
        title('time signal');
    else
        title(title_str, 'interpreter', 'none');
    end
    grid on;
    zoom on;

    % For the following plots in the frequency domain, the DC
    % component is not interesting and also interferes with zero
    % padding.
    a = a - mean(a);

    %% Frequency domain plot with FFT
    % Zero pad to 2^N
    Nt = 2^ceil(log2(length(t)));

    % t = t(1:Nt);
    % a = a(1:Nt);
    % length(a)

    dt = t(2) - t(1);
    fs = 1/dt;
    T = Nt*dt;
    df = 1/T;
    f = df*[0:Nt/2-1];
    A = fft(a, Nt, 2);
    A = A(1:end/2);

    subplot(2, 2, 2);
    semilogx(f/1e0, abs(A), 'b'); hold on;
    filt_bw = 10; % Hz
    filt_len = round(filt_bw/df);
    % fprintf('Moving average over %d taps (%.3f Hz)\n', filt_len, df*filt_len);
    semilogx(f/1e0, filtfilt(ones(filt_len, 1)/filt_len, 1, abs(A)), 'r', 'LineWidth', 2);
    xlabel('frequency [Hz]');
    ylabel('acceleration [a.u.]');
    title('spectrum')
    xlim([1, 30e3])
    grid on;
    zoom on;

    % % Periodogram plot
    % figure(21); clf;
    % nfft = 1024*2^4;
    % [Aper, fper] = periodogram(a, [], [], fs);
    % plot(fper/1e3, Aper, 'b'); hold on;
    % plot(f/1e3, filtfilt(ones(filt_len, 1)/filt_len, 1, abs(A))/Nt, 'r', 'LineWidth', 3);
    % xlabel('frequency [kHz]');
    % ylabel('acceleration [a.u.]');
    % xlim([0, 15])
    % grid on;
    % zoom on;

    subplot(2, 2, 3);
    % 25 ms, 1 MSa/s
    % The second argument is the length of the time window
    % The third argument is the overlap
    % Together these give about 1 ms resolution at 1 MSa/s
    % The third argument is the frquency vector
    % This is set to get some interpolation in the DFT default vector
    spec_time = 10e-3;
    % fprintf('Spectrogram using time resolution of %.3f ms and 50%% overlap\n', spec_time/1e-3);
    spec_samples = 2^nextpow2(spec_time/dt);
    [a_spec, f_spec, t_spec, p_spec] = spectrogram(a, spec_samples, spec_samples/2, (0:0.1:30)*1e3, fs, 'yaxis');

    srf = surf(t_spec/1e-3, f_spec/1e3, abs(a_spec));
    srf.EdgeColor = 'none';
    xlabel('time [ms]');
    ylabel('frequency [kHz]');
    ylim([0, 30])
    %set(gca, 'YTick', 0:15)
    %colormap jet
    %colorbar
    view(2)
    title('spectrogram')
    zoom on;

    % figure(4); clf;
    % plot_filterbank(t, a);
    % grid on;
    % zoom on;

    % Plot sample distribution using the VCP code
    subplot(2, 2, 4);
    a2_sort = sort(a.^2);
    a2_sort_norm = a2_sort/a2_sort(end);
    a2_sort_cumsum = cumsum(a2_sort);
    a2_sort_cumsum = a2_sort_cumsum/a2_sort_cumsum(end);
    x_norm = (1:length(a2_sort_cumsum))/length(a2_sort_cumsum);
    yyaxis left
    plot(x_norm, a2_sort_cumsum, 'b'); hold on;
    plot([0, 1], [1 1]*(1/2 - 1/pi), 'b');
    yyaxis right
    % hdl = plot(x_norm, a2_sort, 'r'); hold on;
    hdl = plot(x_norm, sqrt(a2_sort), 'r'); hold on;
    th = 1/2 - 1/pi;
    idx_low  = find(a2_sort_cumsum < th);
    datatip(hdl, 'DataIndex', idx_low(end), 'Location', 'southwest');
    datatip(hdl, 'DataIndex', length(a), 'Location', 'southwest');
    ax = gca;
    ax.YAxis(1).Color = 'b';
    ax.YAxis(2).Color = 'r';
    title('cumulative energy (blue) and amplitude values (red)')
    grid on;
end

function plot_filterbank(t, a)
    Nt = length(t);
    dt = t(2) - t(1);
    T = Nt*dt;
    df = 1/T;
    f = df*[0:Nt/2-1, -Nt/2:-1];
    A = fft(a);

    f_lim = (0:10) * 1e3;
    a_filt = zeros(length(f_lim) - 1, size(a, 2));
    for k = 1:length(f_lim) - 1
        H = (f_lim(k) <= abs(f)) & (abs(f) < f_lim(k + 1));
        % figure(5);stem(f, H);pause
        a_filt(k, :) = ifft(A .* H);
    end
    % TBD: How to scale this?
    a_filt = a_filt/6;
    for k = 1:size(a_filt, 1)
        offset = (f_lim(k) + f_lim(k + 1))/2;
        plot(t, a_filt(k, :) + offset, 'b');
        hold on;
    end
end

